Peculiar features of missing mass distributions in studies of exclusive reactions

This study examines the influence of the following five factors on missing mass distributions, radiative effects, admixtures from other channels, detector resolution, Fermi smearing, and final state interactions with spectator nucleons. All factors are considered independently of each other. The examination is supported by theoretical calculations and exemplified by distributions of the quantities $M^{2}_{X[0]}$ and $M^{2}_{X[\pi^{-}]}$ that are produced by the Monte Carlo simulation for the double-pion electroproduction off protons. The study also includes a naive modeling of kinematic effects of final state interactions with spectator nucleons.

==> article.sh <==
#!/usr/bin/tcsh -f

#rm article.dvi.ps article.dvi.pdf article.dvi article.log article.aux


#latex article.tex
#latex article.tex
#dvips -oarticle.dvi.ps article.dvi
#ps2pdf article.dvi.ps
#acroread article.dvi.pdf


#!/bin/tcsh -f
rm article.pdf
rm article.aux
rm article.bbl


rm text/aliases/*.aux text/setups/*.aux text/toc/*.aux text/*/*.aux

pdflatex article
bibtex article
pdflatex article
pdflatex article
acroread article.pdf >& /dev/null
rm article.log article.aux article.toc article.out article.blg 

